Direct comparison of many-body methods for realistic electronic Hamiltonians

A large collaboration carefully benchmarks 20 first principles many-body electronic structure methods on a test set of 7 transition metal atoms, and their ions and monoxides. Good agreement is attained between the 3 systematically converged methods, resulting in experiment-free reference values. These reference values are used to assess the accuracy of modern emerging and scalable approaches to the many-electron problem. The most accurate methods obtain energies indistinguishable from experimental results, with the agreement mainly limited by the experimental uncertainties. Comparison between methods enables a unique perspective on calculations of many-body systems of electrons.

==> DFT_Example/Run_DFT.sh <==
#Simple script to perform PySCF DFT calculations across the atoms for a given functional and basis set

python3 dft.py
 
 


==> DFT_Example/Run_DFT_monoxides.sh <==
#Simple script to perform PySCF DFT calculations across the monoxides for a given functional and basis set

python3 dft.monoxides.py


==> DFT_Example/dft.monoxides.py <==
import json
from pyscf import gto,scf,mcscf, fci,lo
from pyscf.scf import ROHF, UHF,ROKS
import numpy as np
import pandas as pd

#By Kiel Williams
#Warning: This is a *very* basic input file for running DFT in pyscf!
#It is very, VERY easy to converge to a state with the wrong orbital occupancies,
#if you do no additional work, beyond what is given here.
#You *must* check your AO populations if you wish to believe your results!

#Read-in the Trail-Needs basis sets and ECPs
df=json.load(open("trail.json"))

#Write-down ground-state spins for monoxides 
spins={'ScO':1,'TiO':2,'VO':3,'CrO':4,'MnO':5,'FeO':4,'CuO':1}

#Use experimental values for monoxide bond lengths (angstrom)
re={'ScO':1.668,
    'TiO':1.623,
    'VO':1.591,
    'CrO':1.621,
    'MnO':1.648,
    'FeO':1.616,
    'CuO':1.725,
    }

#Aliases for some major DFT functionals
functionals={'LDA':'lda,vwn', 'PBE':'pbe,pbe', 'B3LYP':'b3lyp'}

#Pick your favorite functional
functional='LDA'

#Pick your level of basis set quality
basis='vdz'

#We're not charging the monoxides in this study, but you could if you wanted.
charge=0

#Set-up a pandas frame to hold your results
datacsv={}
for nm in ['molecule','charge','method','basis','pseudopotential','totalenergy',
           'totalenergy-stocherr','totalenergy-syserr','pyscf-version']:
  datacsv[nm]=[]

for el in ['Sc','Ti','V','Cr','Mn','Fe','Cu']:
  molname=el+'O'
  mol=gto.Mole()
 
  #Specify basis set and total charge
  mol.ecp={}
  mol.basis={}
  for e in [el,'O']:
    mol.ecp[e]=gto.basis.parse_ecp(df[e]['ecp'])
    mol.basis[e]=gto.basis.parse(df[e][basis])
  mol.charge=charge
  mol.spin=spins[molname]

  #Build the molecule, using experimental geometry
  mol.build(atom="%s 0. 0. 0.; O 0. 0. %g"%(el,re[molname]),verbose=4)
 
  #Specify a DFT calculation, and corresponding XC functional 
  m=ROKS(mol)
  m.xc=functionals[functional]
  m.grids.level=6
  m.level_shift=1.0
  
  #Read-in the converged Hartree-Fock answer as initial guess
  dm=m.from_chk("../"+el+basis+str(charge)+".chk")
  
  #Use second-order derivatives in SCF cycles (not yet compatible with SCAN)
  m=scf.newton(m)
  
  #Compute the DFT energy
  roks_energy=m.kernel(dm)

  #Compute AO populations
  m.analyze()

  #Save results for that run, if it converged
  if m.converged==True:
    datacsv['molecule'].append(molname)
    datacsv['charge'].append(charge)
    datacsv['method'].append(functional)
    datacsv['basis'].append(basis)
    datacsv['pseudopotential'].append('trail')
    datacsv['totalenergy'].append(roks_energy)
    datacsv['totalenergy-stocherr'].append(0.0)
    datacsv['totalenergy-syserr'].append(0.0)
    datacsv['pyscf-version'].append('new')
    pd.DataFrame(datacsv).to_csv("dft.recheck.csv",index=False)


==> DFT_Example/dft.py <==
import json
from pyscf import gto,scf,mcscf, fci,lo
from pyscf.scf import ROHF, UHF, ROKS
import numpy as np
import pandas as pd

#By Kiel Williams
#Warning: This is a *very* basic input file for running DFT in pyscf!
#It is very, VERY easy to converge to a state with the wrong orbital occupancies,
#if you do no additional work, beyond what is given here.
#You *must* check your AO populations if you wish to believe your results!

#Read-in the Trail-Needs basis sets and ECPs
df=json.load(open("trail.json"))

#Write-down ground-state spins and occupancies for atoms 
spins={'O':2,'Sc':1,'Ti':2,'V':3,'Cr':6,'Mn':5,'Fe':4,'Cu':1}

nd={'O':(0,0),'Sc':(1,0),'Ti':(2,0),'V':(3,0),'Cr':(5,0),'Mn':(5,0),'Fe':(5,1),
     'Cu':(5,5) } 

#Aliases for some major DFT functionals
functionals={'LDA':'lda,vwn', 'PBE':'pbe,pbe', 'B3LYP':'b3lyp'}

#Pick your favorite functional
functional='LDA'

#Pick your level of basis set quality
basis='vdz'

#Set-up a pandas frame to hold your results
datacsv={}
for nm in ['atom','charge','method','basis','pseudopotential','totalenergy',
           'totalenergy-stocherr','totalenergy-syserr','pyscf-version']:
  datacsv[nm]=[] 
  
for el in ['O', 'Sc', 'Ti', 'V', 'Cr', 'Mn', 'Fe', 'Cu']:
  for charge in [0,1]:
    mol=gto.Mole()

    #Specify basis set and total charge
    mol.ecp={}
    mol.basis={}
    mol.ecp[el]=gto.basis.parse_ecp(df[el]['ecp'])
    mol.basis[el]=gto.basis.parse(df[el][basis])
    mol.charge=charge

    #Specify the ground-state spins
    if el == 'Cr' or el == 'Cu':
      mol.spin=spins[el]-charge
    else:
      mol.spin=spins[el]+charge
      
    mol.build(atom="%s 0. 0. 0."%el,verbose=4)

    #Specify a DFT calculation, and corresponding XC functional       
    m=ROKS(mol)
    m.max_cycle=150
    m.xc=functionals[functional]
    m.grids.level=6
 
    #Use second-order derivatives in SCF cycles (not yet compatible with SCAN)
    m=scf.newton(m)
      
    #Compute the DFT energy
    energy=m.kernel()

    #Compute AO populations
    m.analyze()

    #Save results for that run, if it converged
    if m.converged==True:
      datacsv['atom'].append(el)
      datacsv['charge'].append(charge)
      datacsv['method'].append(functional)
      datacsv['basis'].append(basis)
      datacsv['pseudopotential'].append('trail')
      datacsv['totalenergy'].append(energy)
      datacsv['totalenergy-stocherr'].append(0.0)
      datacsv['totalenergy-syserr'].append(0.0)
      datacsv['pyscf-version'].append('new')
      pd.DataFrame(datacsv).to_csv("dft.csv",index=False)

